Continuous multi-step pumping of the optical clock transition in alkaline-earth atoms with minimal perturbation

A suitable scheme to continuously create inversion on an optical clock transition with negligible perturbation is a key missing ingredient required to build an active optical atomic clock. Re- pumping of the atoms on the narrow transition typically needs several pump lasers in a multi step process involving several auxiliary levels. In general this creates large effective level shifts and a line broadening, strongly limiting clock accuracy. Here we present an extensive theoretical study for a realistic multi-level implementation in search of parameter regimes where a sufficient inversion can be achieved with minimal perturbations. Fortunately we are able to identify a useful operating regime, where the frequency shifts remain small and controllable, only weakly perturbing the clock transition for useful pumping rates. For practical estimates of the corresponding clock performance we introduce a straightforward mapping of the multilevel pump scheme to an effective energy shift and broadening parameters for the reduced two-level laser model system. This allows to evaluate the resulting laser power and spectrum using well-known methods.

==> code_examples/2-level-laser.jl <==
# Julia version 1.6.0
using QuantumCumulants #v0.1.11
using OrdinaryDiffEq #v5.61.1
using SteadyStateDiffEq #v1.6.4
using ModelingToolkit #v5.26.0
using PyPlot #v2.9.0

order = 2 # 2nd order cumulant expansion

# Define parameters
@cnumbers N Δc δ1 g κ Γ R ν η

# Define hilbert space
hc = FockSpace(:cavity)
ha_ = NLevelSpace(:atom, 2)
ha = ClusterSpace(ha_, N, order)
h = hc ⊗ ha

# Define the fundamental operators
@qnumbers a::Destroy(h)
σ(i,j) = Transition(h, :σ, i, j, 2)

# Hamiltonian
H = -Δc*a'a - δ1*sum(σ(2,2)) + g*(a'*sum(σ(1,2)) + a*sum(σ(2,1)))

# Jump operators & rates
J = [a, σ(1,2), σ(2,1), σ(2,2), a'a]
rates = [κ, Γ, R, ν, η]

# Derive equation forthe  average photon number
eqs = meanfield(a'a, H, J; rates=rates, order=order)

# Filter function: phase invariance
φ(x::Average) = φ(x.arguments[1])
φ(::Destroy) = -1
φ(::Create) =1
φ(x::QTerm) = sum(map(φ, x.args_nc))
φ(x::Transition) = x.i - x.j
phase_invariant(x) = iszero(φ(x))

# Complete the system of equations
eqs_c = complete(eqs; filter_func=phase_invariant)
println("Number of system eqs. = $(length(eqs_c))")

# Initial state
u0 = zeros(ComplexF64, length(eqs_c))

# System parameters
N_ = 2e5 # N = 2⋅10⁵ identical atoms
Γ_ = 1e-6 #2π⋅1mHz
Δc_ = 0.0
κ_ = 75.0 #2π⋅75kHz
g_ = 2e-3 #2π⋅2Hz
η_ = 7.5 #2π⋅7.5kHz

# Parameters from 6-level pump:
R_ = 1.912e-3 #2π⋅1.912Hz
δ1_ = 5.208e-6 #2π⋅5.208mHz
ν_ = 3.932e-3 #2π⋅3.932Hz

# Symbolic and numeric list of paramters
ps = [N, Δc, δ1, g, κ, Γ, R, ν, η]
p0 = [N_, Δc_, δ1_, g_, κ_, Γ_, R_, ν_, η_]

# Define and solve the numeric problem
sys = ODESystem(eqs_c)
prob = ODEProblem(sys,u0,(0.0, 1.0), ps.=>p0)
prob_ss = SteadyStateProblem(prob)
sol_ss = solve(prob_ss, DynamicSS(Tsit5(); abstol=1e-8, reltol=1e-8),
    reltol=1e-14, abstol=1e-14, maxiters=5e7)
println("⟨a⁺a⟩ = $(sol_ss[a'a])")

# Spectrum
corr = CorrelationFunction(a', a, eqs_c;
    steady_state=true, filter_func=phase_invariant)
println("Number of correlation function eqs. = $(length(corr.de))")

S = Spectrum(corr, ps)
ω = [-10:0.001:10;]*1e-6
spec = S(ω,sol_ss.u,p0)
spec_n = spec./maximum(spec)

figure("Normalized spectrum")
    plot(ω*1e6, spec_n)
    xlabel("ω [mHz]")
    ylabel("S(ω)")


==> code_examples/6-level-laser.jl <==
# Julia version 1.6.0
using QuantumCumulants #v0.1.11
using OrdinaryDiffEq #v5.61.1
using SteadyStateDiffEq #v1.6.4
using ModelingToolkit #v5.26.0
using PyPlot #v2.9.0

order = 2 # 2nd order cumulant expansion

# Define parameters
@cnumbers Δc κ g Γ12 Γ13 Γ24 Γ34 Γ54 Γ16 Γ64
@cnumbers Δ3 Δ4 Δ5 Ω13 Ω34 Ω54 η ν12 ν13 ν34 ν54 N

# Define hilbert space
hf = FockSpace(:cavity)
ha_ = NLevelSpace(:atom, 6)
ha = ClusterSpace(ha_, N, order)
h = hf ⊗ ha

# Define the fundamental operators
@qnumbers a::Destroy(h)
σ(i,j) = Transition(h, :σ, i, j)

# Hamiltonian
H = -Δc*a'a - Δ3*sum(σ(3,3)) - Δ4*sum(σ(4,4)) - Δ5*sum(σ(5,5)) +
    Ω13*(sum(σ(3,1)) + sum(σ(1,3))) + Ω34*(sum(σ(3,4)) + sum(σ(4,3))) +
    Ω54*(sum(σ(5,4)) + sum(σ(4,5))) + g*(a'*sum(σ(1,2)) + a*sum(σ(2,1)))

# Jump operators & rates
J = [a, σ(1,2), σ(1,3), σ(2,4), σ(3,4), σ(5,4), σ(6,4), σ(1,6), σ(2,2),
    σ(3,3)+σ(4,4)+σ(5,5), σ(4,4)+σ(5,5), σ(5,5), a'a]
rates = [κ, Γ12, Γ13, Γ24, Γ34, Γ54, Γ64, Γ16, ν12, ν13, ν34, ν54, η]

# Derive equation for the average photon number
eqs = meanfield(a'a, H, J; rates=rates, order=order)

# Filter function: phase invariance
ϕ(x) = 0
ϕ(x::Destroy) = -1
ϕ(x::Create) = 1
function ϕ(t::Transition)
    if (t.i==1 && t.j==2) || (t.i==4 && t.j==2) ||
        (t.i==3 && t.j==2) || (t.i==5 && t.j==2)
        -1
    elseif (t.i==2 && t.j==1) || (t.i==2 && t.j==4) ||
         (t.i==2 && t.j==3) || (t.i==2 && t.j==5)
        1
    elseif xor(t.i == 6, t.j == 6)
        100
    else
        0
    end
end
ϕ(avg::Average) = ϕ(avg.arguments[1])
function ϕ(t::QuantumCumulants.QMul)
    p = 0
    for arg in t.args_nc
        p += ϕ(arg)
    end
    return p
end
phase_invariant(x) = iszero(ϕ(x))

# Complete the system of equations
eqs_c = complete(eqs; filter_func=phase_invariant, order=order)
println("Number of system eqs. = $(length(eqs_c))")

# Initial state
u0 = zeros(ComplexF64, length(eqs_c))

# System paramters
N_ = 2e5 # N = 2⋅10⁵ identical atoms
Γ13_ = 4.69e1/2π #2π⋅7.5kHz
Γ12_ = 1e-6 #2π⋅1mHz
Γ24_ = 8.9e3/2π #2π⋅1.4MHz
Γ34__ = 2.7e4/2π #2π⋅4.3MHz
Γ54_ = 4.2e4/2π #2π⋅6.7MHz
Γ16_ = Γ13_
Γ34_ = Γ64_ = Γ34__/2

Ω13_ = 1.5 #2π⋅1.5kHz
Ω34_ = 3.3e3 #2π⋅3.3MHz
Ω54_ = 100.0 #2π⋅100kHz

Δ13_ = -875.0 #Δ13 = ω13l - ω13 = -2π⋅875kHz
Δ34_ = -5e3 #Δ34 = ω34l - ω34 = -2π⋅5MHz
Δ54_ = -10e3 #Δ54 = ω54l - ω54 = -2π⋅10MHz

ν12_ = 1e-3 #2π⋅1Hz
ν13_ = ν34_ = ν54_ = 0.75 #2π⋅0.75kHz

Δc_ = 0.0 #Δc = ωc - ω12
κ_ = 75.0 #2π⋅75kHz
g_ = 2e-3 #2π⋅2Hz
η_ = 7.5 #2π⋅7.5kHz

Δ3_ = Δ13_ #Δ3 = ω13l - ω13
Δ4_ = Δ3_ + Δ34_ #Δ4 = Δ3 + (ω34l - ω34)
Δ5_ = Δ4_ - Δ54_ #Δ5 = Δ4 - (ω54l - ω54)

# Symbolic and numeric list of paramters
ps = [Δc, κ, g, Γ12, Γ13, Γ24, Γ34, Γ54, Γ16, Γ64, Δ3, Δ4, Δ5,
    Ω13, Ω34, Ω54, η, ν12, ν13, ν34, ν54, N]
p0 = [Δc_, κ_, g_, Γ12_, Γ13_, Γ24_, Γ34_, Γ54_, Γ16_, Γ64_, Δ3_, Δ4_, Δ5_,
    Ω13_, Ω34_, Ω54_, η_, ν12_, ν13_, ν34_, ν54_, N_]

# Define and solve the numeric problem
sys = ODESystem(eqs_c)
prob = ODEProblem(sys,u0,(0.0,1.0),ps.=>p0)
prob_ss = SteadyStateProblem(prob)
sol_ss = solve(prob_ss, DynamicSS(Tsit5(); abstol=1e-8,reltol=1e-8),
    reltol=1e-14, abstol=1e-14, maxiters=5e7)
println("⟨a⁺a⟩ = $(sol_ss[a'a])")

# Spectrum
corr = CorrelationFunction(a', a, eqs_c;
    filter_func=phase_invariant, steady_state=true)
println("Number of correlation function eqs. = $(length(corr.de))")

S = Spectrum(corr, ps)
ω = [-10:0.001:10;]*1e-6
spec = S(ω,sol_ss.u,p0)
spec_n = spec./maximum(spec)

figure("Normalized spectrum")
    plot(ω*1e6, spec_n)
    xlabel("ω [mHz]")
    ylabel("S(ω)")


==> code_examples/6-level-pump.jl <==
# Julia Version 1.6.0
using QuantumOptics #v1.0.1
using OrdinaryDiffEq #v5.61.1

N = 6 # number of levels
ψ(i) = nlevelstate(ba, i)
ψd(i) = dagger(nlevelstate(ba, i))
function order_eigenstates(energies, states)
    new_states = copy(states)
    new_energies = copy(energies)
    for it = 1:length(states)
        it_state = findmax([abs2(ψd(i)*states[it]) for i=1:N])[2]
        new_energies[it_state] = energies[it]
        new_states[it_state] = states[it]
    end
    return new_energies, new_states
end

# Define basis and operators
ba = NLevelBasis(N)
σ(i,j) = transition(ba, i, j)

# Decay rates are from NIST Atomic Spectra Database
# All frequencies are in units of 2π⋅1kHz
Γ13 = 4.69e1/2π #2π⋅7.5kHz
Γ12 = 1e-6 #2π⋅1mHz
Γ24 = 8.9e3/2π #2π⋅1.4MHz
Γ34_ = 2.7e4/2π #2π⋅4.3MHz
Γ54 = 4.2e4/2π #2π⋅6.7MHz
Γ16 = Γ13
Γ34 = Γ64 = Γ34_/2

Ω13 = 1.5 #2π⋅1.5kHz
Ω34 = 3.3e3 #2π⋅3.3MHz
Ω54 = 100.0 #2π⋅100kHz

Δ13 = -875.0 #Δ13 = ω13l - ω13 = -2π⋅875kHz
Δ34 = -5e3 #Δ34 = ω34l - ω34 = -2π⋅5MHz
Δ54 = -10e3 #Δ54 = ω54l - ω54 = -2π⋅10MHz

ν12 = 1e-3 #2π⋅1Hz
ν13 = ν34 = ν54 = 0.75 #2π⋅0.75kHz

Δ3 = Δ13 # ω13l - ω13
Δ4 = Δ3 + Δ34 # Δ3 + (ω34l - ω34)
Δ5 = Δ4 - Δ54 # Δ4 - (ω54l - ω54)

# Jump operators & rates
J = [σ(1,2), σ(1,3), σ(2,4), σ(3,4), σ(5,4), σ(6,4), σ(1,6), σ(2,2),
    σ(3,3)+σ(4,4)+σ(5,5)+σ(6,6), σ(4,4)+σ(5,5)+σ(6,6), σ(5,5)]
Jd = dagger.(J)
rates = [Γ12, Γ13, Γ24, Γ34, Γ54, Γ64, Γ16, ν12, ν13, ν34, ν54]

# Hamiltonian
H0 = -Δ3*σ(3,3) - Δ4*σ(4,4) - Δ5*σ(5,5)
Hp = Ω13*(σ(1,3) + σ(3,1)) + Ω34*(σ(3,4) + σ(4,3)) + Ω54*(σ(4,5) + σ(5,4))
H = H0 + Hp

# Effective non-hermitian Hamiltonian
HJ = -0.5im*sum(rates[i]*Jd[i]*J[i] for i=1:length(J))
Heff = dense(H + HJ)

# Calculte eigenvalues, eigenstates and steady state
E, v = order_eigenstates(eigenstates(dense(Heff); warning=false)...)
ρss = steadystate.eigenvector(dense(H), dense.(J); rates=rates)

p(i) = real(expect(σ(i,i), ρss))
δ1 = real(E[1])
R = p(2)/p(1)
ν = -2(imag(E[1]) + imag(E[2]))/Γ12 - R - Γ12/Γ12

println("δ1 = 2π⋅$(δ1*1e6)mHz")
println("R = 2π⋅$(R*1e-3)Hz")
println("ν = 2π⋅$(ν*1e-3)Hz")

